Monkey Business: Reinforcement learning meets neighborhood search for Virtual Network Embedding

In this article, we consider the Virtual Network Embedding (VNE) problem for 5G networks slicing. This problem requires to allocate multiple Virtual Networks (VN) on a substrate virtualized physical network while maximizing among others, resource utilization, maximum number of placed VNs and network operator's benefit. We solve the online version of the problem where slices arrive over time. Inspired by the Nested Rollout Policy Adaptation (NRPA) algorithm, a variant of the well known Monte Carlo Tree Search (MCTS) that learns how to perform good simulations over time, we propose a new algorithm that we call Neighborhood Enhanced Policy Adaptation (NEPA). The key feature of our algorithm is to observe NRPA cannot exploit knowledge acquired in one branch of the state tree for another one which starts differently. NEPA learns by combining NRPA with Neighbordhood Search in a frugal manner which improves only promising solutions while keeping the running time low. We call this technique a monkey business because it comes down to jumping from one interesting branch to the other, similar to how monkeys jump from tree to tree instead of going down everytime. NEPA achieves better results in terms of acceptance ratio and revenue-to-cost ratio compared to other state-of-the-art algorithms, both on real and synthetic topologies.

==> Reinforcement learning meets neighborhood search improved state of the art algorithm for Virtual Network Embedding(1)/courbes_real.py <==
from matplotlib import pyplot as plt
import json
import numpy as np
from vne_lib.graph_classes import SN
import networkx as nx
from scipy.stats import pearsonr
from statistics import mean
def file_to_SN(file):
    with open(file) as json_file:
        data = json.load(json_file)

    sn = SN()
    G = nx.Graph()
    for n in data["nodes_cap"]:
        G.add_node(int(n), cpu_max = data["nodes_cap"][n], cpu_used=0)

    for e in data['edges']:
        u = int(e['e'][0])
        v = int(e['e'][1])
        w = int(e['weight'])
        G.add_edge(u, v, BW_max = w, BW_used = 0)
    
    sn.graph = G
    sn.number_of_edges = len(data['edges'])
    sn.number_of_nodes = len(data['nodes_cap'])

    return sn

accs = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
rtcs = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}

mark = ['--o', '--v', '-.+', '-.s', '-p', '-*', ':h']


for i in ['Intellifibe', 'Latnet', 'VtlWavenet2011', 'Syrin', 'Globenet', 'Forthnet', 'GtsCe', 'Ulaknet', 'Sinet', 'Internode', 'UsCarrie', 'RedBeste', 'Missouri', 'Interoute', 'Columbus', 'Garr201201', 'Cogentco', 'Deltaco', 'AsnetA', 'Switc', 'Uninett2011', 'Ion', 'Pern', 'Esnet', 'Colt', 'TataNld']:
    dir = "real:{}/".format(i)
    for alg in accs.keys():
        acc = 0
        rtc = 0
        le = 0
        with open(dir + alg + ".txt") as f:
            for l in f.readlines():
                le += 1
                acc += float(l.split(",")[0])
                rtc += float(l.split(",")[1])
            
            acc /= le
            acc /= 500
            rtc /= le
            accs[alg].append(acc)
            rtcs[alg].append(rtc)


labels = ['Intellifibe', 'Latnet', 'VtlWavenet2011', 'Syrin', 'Globenet', 'Forthnet', 'GtsCe', 'Ulaknet', 'Sinet', 'Internode', 'UsCarrie', 'RedBeste', 'Missouri', 'Interoute', 'Columbus', 'Garr201201', 'Cogentco', 'Deltaco', 'AsnetA', 'Switc', 'Uninett2011', 'Ion', 'Pern', 'Esnet', 'Colt', 'TataNld']
x = np.arange(len(labels))  # the label locations

#all_dist = []
scores = []
scores2 = []
for graph in labels:
    s = file_to_SN(f"real:{graph}/instance/test_network")
    l = nx.shortest_path_length(s.graph)
    all_dist = []
    while(True):
        try:
            n = next(l)
            n = list(n[1].values())
            n.remove(0)
            all_dist += n
        except:
            break
    
    #scores.append(max(all_dist))
    #bc = list(nx.betweenness_centrality(s.graph, weight="BW_max"))
    #scores.append(sum([max(bc) - b for b in bc]) / len(bc))
    
    #scores.append(np.quantile(all_dist, 0.75))
    #scores.append()
    
    #scores.append(nx.average_clustering(s.graph))
    #l = list(dict(s.graph.degree).values())
    #scores.append(np.std(l))
    scores.append(mean(all_dist))
    scores2.append(max(all_dist))

print("###############")
print(pearsonr(scores, scores2))

sort = np.argsort(scores)


print(np.array(scores)[sort])

for k in labels:
    with open(f"real:{k}/instance/test_network", "r") as f:
        data = json.load(f)
        scores.append (  data["m"] / ((data["n"] * (data["n"] - 1) ) / 2) )

for i in accs:
    accs[i] = np.array(accs[i])[sort]

labels = np.array(labels)[sort]
print(labels)
width = 1/8  # the width of the bars

fig, ax = plt.subplots()
fig.set_size_inches(18.5, 6)

rects1 = ax.bar(x - 2 * width, accs["mcts"], width, label='MaVEN-S')
rects2 = ax.bar(x - width, accs["uepso"], width, label='UEPSO')
rects3 = ax.bar(x + width, accs["nrpa_true"], width, label='NRPA-D')
rects4 = ax.bar(x , accs["nrpa_false"], width, label='NRPA')
rects5 = ax.bar(x + 3 * width, accs["nepa_true"], width, label='NEPA-D')
rects6 = ax.bar(x + 2 * width, accs["nepa_false"], width, label='NEPA')
rects7 = ax.bar(x - 3 * width, accs["graphvine"], width, label="GraphVine")

diff = []

for i in range(len(accs["nrpa_true"])):
    dep = accs["nrpa_false"][i]# + accs["mcts"][i] + accs["uepso"][i]
    arr = accs["nepa_true"][i]# + accs["nepa_false"][i]
    diff.append((arr - dep) / arr)

#ax.plot(x, diff, c="black")

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Revenue-to-cost ratio')
ax.set_xticks(x)
ax.set_xticklabels(labels)
#ax.legend()


fig.tight_layout()
plt.xticks(rotation=45)

print(pearsonr(diff, np.array(scores)[sort]))

plt.show()

==> Reinforcement learning meets neighborhood search improved state of the art algorithm for Virtual Network Embedding(1)/courbes_var_sn.py <==
import pprint
from statistics import mean
import matplotlib.ticker as mtick
from matplotlib import pyplot as plt
pp = pprint.PrettyPrinter()

mark = ['--o', '--v', '-.+', '-.s', '-p', '-*', ':h']
label = {"mcts": "MaVEN-S", "uepso": "UEPSO", "nrpa_true": "NRPA-D", "nrpa_false": "NRPA", "nepa_true": "NEPA-D", "nepa_false": "NEPA", "graphvine": "GraphVine"}
label = {"nepa_true": "NEPA-D", "nepa_afdb": "NEPA-D-AFBD"}

accs = {"mcts": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "uepso": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "graphvine": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}
#       "graphvine": {}}
rtcs = {"mcts": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "uepso": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "graphvine": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

accs = {"nepa_afdb": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
        "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

rtcs = {"nepa_afdb": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
        "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

idx = list(range(10))
sizes = [50, 60, 70, 80, 90, 100]

for s in sizes:
    for i in idx:
        dir = f"var_sn:{s}_{i}/"
        for alg in accs.keys():
            acc = 0
            rtc = 0
            le = 0
            with open(dir + alg + ".txt") as f:
                for l in f.readlines():
                    le += 1
                    acc += float(l.split(",")[0])
                    rtc += float(l.split(",")[1])
            
                acc /= le
                acc /= 500
                rtc /= le

                print(dir)

                accs[alg][s].append(acc)
                rtcs[alg][s].append(rtc)


accs_improvements = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
accs_improvements = {"nepa_afdb": [], "nepa_true": []}


for size in sizes:
    for alg, res in accs.items():
        if alg != "mcts":
            for i in range(10):
                accs[alg][size][i] = accs[alg][size][i]# - accs["mcts"][size][i]) / accs["mcts"][size][i] 

#for size in sizes:
#    for i in range(10):
#        accs["mcts"][size][i] = 0

for i in accs_improvements:
    for s in sizes:
        accs_improvements[i].append(mean(accs[i][s]))

rtcs_improvements = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
rtcs_improvements = {"nepa_afdb": [], "nepa_true": []}

for size in sizes:
    for alg, res in rtcs.items():
        if alg != "mcts":
            for i in range(10):
                rtcs[alg][size][i] = rtcs[alg][size][i]# - rtcs["mcts"][size][i]) / rtcs["mcts"][size][i] 

#for size in sizes:
#    for i in range(10):
#        rtcs["mcts"][size][i] = 0

for i in rtcs_improvements:
    for s in sizes:
        rtcs_improvements[i].append(mean(rtcs[i][s]))


k = 0

fig = plt.figure()
ax = fig.add_subplot(111)

for alg, acc in accs_improvements.items():
    ax.plot(sizes, acc, mark[k], label=label[alg])
    k += 1

ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))
ax.legend()
ax.set_xlabel("Size of physical network $|V|$")
ax.set_ylabel("Mean acceptance ratio")
plt.savefig("acc_var_sn_afbd.png")

plt.clf()

fig = plt.figure()
ax = fig.add_subplot(111)

k = 0
for alg, rtc in rtcs_improvements.items():
    ax.plot(sizes, rtc, mark[k], label=alg)
    k += 1

#ax.legend()
#ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))
ax.set_xlabel("Size of physical network $|V|$")
ax.set_ylabel("Mean revenue-to-cost ratio")
plt.savefig("rtc_var_sn_afbd.png")

plt.clf()

==> courbes_real.py <==
from matplotlib import pyplot as plt
import json
import numpy as np
from vne_lib.graph_classes import SN
import networkx as nx
from scipy.stats import pearsonr
from statistics import mean
def file_to_SN(file):
    with open(file) as json_file:
        data = json.load(json_file)

    sn = SN()
    G = nx.Graph()
    for n in data["nodes_cap"]:
        G.add_node(int(n), cpu_max = data["nodes_cap"][n], cpu_used=0)

    for e in data['edges']:
        u = int(e['e'][0])
        v = int(e['e'][1])
        w = int(e['weight'])
        G.add_edge(u, v, BW_max = w, BW_used = 0)
    
    sn.graph = G
    sn.number_of_edges = len(data['edges'])
    sn.number_of_nodes = len(data['nodes_cap'])

    return sn

accs = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
rtcs = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}

mark = ['--o', '--v', '-.+', '-.s', '-p', '-*', ':h']


for i in ['Intellifibe', 'Latnet', 'VtlWavenet2011', 'Syrin', 'Globenet', 'Forthnet', 'GtsCe', 'Ulaknet', 'Sinet', 'Internode', 'UsCarrie', 'RedBeste', 'Missouri', 'Interoute', 'Columbus', 'Garr201201', 'Cogentco', 'Deltaco', 'AsnetA', 'Switc', 'Uninett2011', 'Ion', 'Pern', 'Esnet', 'Colt', 'TataNld']:
    dir = "real:{}/".format(i)
    for alg in accs.keys():
        acc = 0
        rtc = 0
        le = 0
        with open(dir + alg + ".txt") as f:
            for l in f.readlines():
                le += 1
                acc += float(l.split(",")[0])
                rtc += float(l.split(",")[1])
            
            acc /= le
            acc /= 500
            rtc /= le
            accs[alg].append(acc)
            rtcs[alg].append(rtc)


labels = ['Intellifibe', 'Latnet', 'VtlWavenet2011', 'Syrin', 'Globenet', 'Forthnet', 'GtsCe', 'Ulaknet', 'Sinet', 'Internode', 'UsCarrie', 'RedBeste', 'Missouri', 'Interoute', 'Columbus', 'Garr201201', 'Cogentco', 'Deltaco', 'AsnetA', 'Switc', 'Uninett2011', 'Ion', 'Pern', 'Esnet', 'Colt', 'TataNld']
x = np.arange(len(labels))  # the label locations

#all_dist = []
scores = []
scores2 = []
for graph in labels:
    s = file_to_SN(f"real:{graph}/instance/test_network")
    l = nx.shortest_path_length(s.graph)
    all_dist = []
    while(True):
        try:
            n = next(l)
            n = list(n[1].values())
            n.remove(0)
            all_dist += n
        except:
            break
    
    #scores.append(max(all_dist))
    #bc = list(nx.betweenness_centrality(s.graph, weight="BW_max"))
    #scores.append(sum([max(bc) - b for b in bc]) / len(bc))
    
    #scores.append(np.quantile(all_dist, 0.75))
    #scores.append()
    
    #scores.append(nx.average_clustering(s.graph))
    #l = list(dict(s.graph.degree).values())
    #scores.append(np.std(l))
    scores.append(mean(all_dist))
    scores2.append(max(all_dist))

print("###############")
print(pearsonr(scores, scores2))

sort = np.argsort(scores)


print(np.array(scores)[sort])

for k in labels:
    with open(f"real:{k}/instance/test_network", "r") as f:
        data = json.load(f)
        scores.append (  data["m"] / ((data["n"] * (data["n"] - 1) ) / 2) )

for i in accs:
    accs[i] = np.array(accs[i])[sort]

labels = np.array(labels)[sort]
print(labels)
width = 1/8  # the width of the bars

fig, ax = plt.subplots()
fig.set_size_inches(18.5, 6)

rects1 = ax.bar(x - 2 * width, accs["mcts"], width, label='MaVEN-S')
rects2 = ax.bar(x - width, accs["uepso"], width, label='UEPSO')
rects3 = ax.bar(x + width, accs["nrpa_true"], width, label='NRPA-D')
rects4 = ax.bar(x , accs["nrpa_false"], width, label='NRPA')
rects5 = ax.bar(x + 3 * width, accs["nepa_true"], width, label='NEPA-D')
rects6 = ax.bar(x + 2 * width, accs["nepa_false"], width, label='NEPA')
rects7 = ax.bar(x - 3 * width, accs["graphvine"], width, label="GraphVine")

diff = []

for i in range(len(accs["nrpa_true"])):
    dep = accs["nrpa_false"][i]# + accs["mcts"][i] + accs["uepso"][i]
    arr = accs["nepa_true"][i]# + accs["nepa_false"][i]
    diff.append((arr - dep) / arr)

#ax.plot(x, diff, c="black")

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Revenue-to-cost ratio')
ax.set_xticks(x)
ax.set_xticklabels(labels)
#ax.legend()


fig.tight_layout()
plt.xticks(rotation=45)

print(pearsonr(diff, np.array(scores)[sort]))

plt.show()

==> courbes_var_sn.py <==
import pprint
from statistics import mean
import matplotlib.ticker as mtick
from matplotlib import pyplot as plt
pp = pprint.PrettyPrinter()

mark = ['--o', '--v', '-.+', '-.s', '-p', '-*', ':h']
label = {"mcts": "MaVEN-S", "uepso": "UEPSO", "nrpa_true": "NRPA-D", "nrpa_false": "NRPA", "nepa_true": "NEPA-D", "nepa_false": "NEPA", "graphvine": "GraphVine"}
label = {"nepa_true": "NEPA-D", "nepa_afdb": "NEPA-D-AFBD"}

accs = {"mcts": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "uepso": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "graphvine": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}
#       "graphvine": {}}
rtcs = {"mcts": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "uepso": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nrpa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "nepa_false": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
       "graphvine": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

accs = {"nepa_afdb": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
        "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

rtcs = {"nepa_afdb": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []},
        "nepa_true": {50: [], 60: [], 70: [], 80: [], 90: [], 100: []}
}

idx = list(range(10))
sizes = [50, 60, 70, 80, 90, 100]

for s in sizes:
    for i in idx:
        dir = f"var_sn:{s}_{i}/"
        for alg in accs.keys():
            acc = 0
            rtc = 0
            le = 0
            with open(dir + alg + ".txt") as f:
                for l in f.readlines():
                    le += 1
                    acc += float(l.split(",")[0])
                    rtc += float(l.split(",")[1])
            
                acc /= le
                acc /= 500
                rtc /= le

                print(dir)

                accs[alg][s].append(acc)
                rtcs[alg][s].append(rtc)


accs_improvements = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
accs_improvements = {"nepa_afdb": [], "nepa_true": []}


for size in sizes:
    for alg, res in accs.items():
        if alg != "mcts":
            for i in range(10):
                accs[alg][size][i] = accs[alg][size][i]# - accs["mcts"][size][i]) / accs["mcts"][size][i] 

#for size in sizes:
#    for i in range(10):
#        accs["mcts"][size][i] = 0

for i in accs_improvements:
    for s in sizes:
        accs_improvements[i].append(mean(accs[i][s]))

rtcs_improvements = {"mcts": [], "uepso": [], "nrpa_true": [], "nrpa_false": [], "nepa_true": [], "nepa_false": [], "graphvine": []}
rtcs_improvements = {"nepa_afdb": [], "nepa_true": []}

for size in sizes:
    for alg, res in rtcs.items():
        if alg != "mcts":
            for i in range(10):
                rtcs[alg][size][i] = rtcs[alg][size][i]# - rtcs["mcts"][size][i]) / rtcs["mcts"][size][i] 

#for size in sizes:
#    for i in range(10):
#        rtcs["mcts"][size][i] = 0

for i in rtcs_improvements:
    for s in sizes:
        rtcs_improvements[i].append(mean(rtcs[i][s]))


k = 0

fig = plt.figure()
ax = fig.add_subplot(111)

for alg, acc in accs_improvements.items():
    ax.plot(sizes, acc, mark[k], label=label[alg])
    k += 1

ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))
ax.legend()
ax.set_xlabel("Size of physical network $|V|$")
ax.set_ylabel("Mean acceptance ratio")
plt.savefig("acc_var_sn_afbd.png")

plt.clf()

fig = plt.figure()
ax = fig.add_subplot(111)

k = 0
for alg, rtc in rtcs_improvements.items():
    ax.plot(sizes, rtc, mark[k], label=alg)
    k += 1

#ax.legend()
#ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))
ax.set_xlabel("Size of physical network $|V|$")
ax.set_ylabel("Mean revenue-to-cost ratio")
plt.savefig("rtc_var_sn_afbd.png")

plt.clf()
